$20'$ Five-Point Function from $AdS_5\times S^5$ Supergravity

We develop new techniques to compute five-point correlation functions from IIB supergravity on $AdS_5\times S^5$. Our methods rely entirely on symmetry and general consistency conditions, and eschew detailed knowledge of the supergravity effective action. We demonstrate our methods by computing the five-point function of the $\mathbf{20'}$ operator, which is the superconformal primary of the stress tensor multiplet. We also develop systematic methods to compute the five-point conformal blocks in series expansions. Using the explicit expressions of the conformal blocks, we perform a Euclidean OPE analysis of the $\mathbf{20'}$ five-point function. We find expected agreement with non-renormalized quantities and also extract new CFT data at strong coupling.

==> AuxilliaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    736904,      18479]
NotebookOptionsPosition[    735550,      18433]
NotebookOutlinePosition[    735896,      18448]
CellTagsIndexPosition[    735853,      18445]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{"20", "'"}]], 
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{"20", "'"}]], 
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{"20", "'"}]], 
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{"20", "'"}]], 
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{"20", "'"}]]}], "\[RightAngleBracket]"}], 
  TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.7692444097004347`*^9, 3.769244448424964*^9}}],

Cell[CellGroupData[{

Cell["\<\
functions to generate Mellin as permutation  (just run this subsection)\
\>", "Subsubsection",
 CellChangeTimes->{{3.7679649954222584`*^9, 3.76796499751237*^9}, 
   3.769335640028415*^9, {3.769346260969537*^9, 3.769346262540159*^9}},
 ExpressionUUID -> "0d6f4d30-439e-4a70-82f8-47dce27faebf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"ys", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"y", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"s", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"t", ",", "Orderless"}], "]"}]}], "Input",
 CellChangeTimes->{{3.769335930796238*^9, 3.7693359311895137`*^9}},
 ExpressionUUID -> "3cf9cbc0-054e-429b-917c-2efb00dcec68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[Delta]", ",", "Orderless"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol\[Delta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"i_", ",", "i_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "i", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "i_", "]"}], "\[RuleDelayed]", "2"}], 
      "}"}]}], "//", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"#", "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "3"}], "]"}], ",", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "4"}], "]"}], ",", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "4"}], "]"}], ",", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "5"}], "]"}], ",", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}]}], "Input",
 ExpressionUUID -> "13d7d2cc-8c30-45f5-a671-258399890e40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"variablespermute", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "5"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "5"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "4"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "5"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "5"}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"ys", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"structure", "\[Rule]", "T"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7456861802291546`*^9, {3.745686343755994*^9, 3.745686346948514*^9}, {
   3.745766902517604*^9, 3.745766907448783*^9}},
 ExpressionUUID -> "bb1faf3c-b358-4a10-a3a6-cba017b3560c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], ",", 
     RowBox[{"structure", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{"structure", "->", "T"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"T", "[", "ii", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simplestructure", "=", 
   RowBox[{"Inner", "[", 
    RowBox[{"Rule", ",", "%%", ",", "%", ",", "List"}], "]"}]}], 
  ";"}]}], "Input",
 ExpressionUUID -> "2679cf07-7c26-4cdb-8eba-031e64c5050f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Permutations", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"variablespermute", "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Inner", "[", 
      RowBox[{"Rule", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{
        RowBox[{"(", "%", ")"}], "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", "List"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutationsvariablesAll", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Inner", "[", 
        RowBox[{"Rule", ",", "variablespermute", ",", 
         RowBox[{"%", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", "List"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], "/.", 
     "simplestructure"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7564652781277013`*^9, 3.756465284137257*^9}},
 ExpressionUUID -> "e5aaad55-a4b9-485f-9910-fd5107beb90a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Permutations", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"variablespermute", "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Inner", "[", 
      RowBox[{"Rule", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{
        RowBox[{"(", "%", ")"}], "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", "List"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permutationsvariablesAll", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Inner", "[", 
        RowBox[{"Rule", ",", "variablespermute", ",", 
         RowBox[{"%", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", "List"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], "/.", 
     "simplestructure"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7679995645036287`*^9, 3.7679995656799607`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "1", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "2", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "3", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "4", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "5", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "6", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "7", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "8", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "9", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "10", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "11", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "12", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "13", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "14", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "15", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "16", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "17", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "18", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "19", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "20", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "21", "]"}]}], ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"ys", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"T", "[", "22", "]"}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polarizationsT", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"%", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"%", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"y", "\[Rule]", "t"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ys", "[", "re___", "]"}], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"t", "[", "re", "]"}], "2"]}], "}"}]}]}], ";"}]}], "Input",
 ExpressionUUID -> "c1fb28be-bd6f-4065-bc4c-ff16ec60b4c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Five point function position  and Mellin (definitions- just run this \
subsection and open the following)\
\>", "Subsubsection",
 CellChangeTimes->{{3.769245398114256*^9, 3.7692454010086136`*^9}, {
  3.76924615386615*^9, 3.76924615914113*^9}, {3.769346214110111*^9, 
  3.769346254495555*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fivePointfunction", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}],
              "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}],
              "-", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}],
              "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}],
              "-", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}],
              "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}],
              "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}],
              "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}],
              "-", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}],
              "-", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}],
              "-", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}],
              "-", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "3"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "4"}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"\[ScriptCapitalA]", "[", 
               RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], 
               "]"}]}]}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalD]", "[", 
            RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "3"}], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}]}],
           ")"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "2"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}]}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}]}],
           ")"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", "2"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "1", ",", "3", ",", "2", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "2"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "2", ",", "1", ",", "3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "3"}], "]"}]}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}]}],
           ")"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "2"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "3", ",", "1", ",", "2", ",", "3"}], "]"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "3", ",", "1", ",", "3", ",", "2"}], "]"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "3", ",", "2", ",", "1", ",", "3"}], "]"}]}]}], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "3"}], "]"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"2", ",", "3", ",", "1", ",", "1", ",", "3"}], "]"}]}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}]}],
           ")"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "2"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "3"}], "]"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"3", ",", "1", ",", "1", ",", "3", ",", "2"}], "]"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "3"}], "]"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"3", ",", "2", ",", "1", ",", "1", ",", "3"}], "]"}]}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "3", ",", "1", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}]}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "2", ",", "1", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "3", ",", "3", ",", "1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
          "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
          "-", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "1", ",", "3", ",", "1", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "3", ",", "3", ",", "2", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
          "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
          "-", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"3", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "3", ",", "2", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "1", ",", "3", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "3", ",", "2", ",", "3", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
          "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
          "-", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
          "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
          "-", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "[", 
            RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"3", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]], 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"\[ScriptCapitalD]", "[", 
         RowBox[{"2", ",", "1", ",", "3", ",", "3", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
          "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"\[ScriptCapitalA]", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
          "-", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"3", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "5"}], "]"}], " ", 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "5"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "3", ",", "1", ",", "3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "2", ",", "1", ",", "3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "3", ",", "1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "1", ",", "2", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"3", ",", "2", ",", "3", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", 
             RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
           "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"3", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "5"}], "]"}], " ", 
            RowBox[{"x", "[", 
             RowBox[{"4", ",", "5"}], "]"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}], 
    SqrtBox["2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769245466912503*^9, 3.7692454848382072`*^9}, {
  3.769346041619221*^9, 3.7693460518182964`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"double", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "9", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "9", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "10", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"T", "[", "13", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"T", "[", "13", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "5", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "9", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"T", "[", "20", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "5", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "6", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "9", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"T", "[", "10", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"T", "[", "20", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"single", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"T", "[", "5", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "6", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"T", "[", "9", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"T", "[", "10", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "11", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "12", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"T", "[", "13", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "20", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "22", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"T", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"T", "[", "6", "]"}]}], "+", 
         RowBox[{"T", "[", "9", "]"}], "-", 
         RowBox[{"T", "[", "10", "]"}], "-", 
         RowBox[{"T", "[", "11", "]"}], "+", 
         RowBox[{"T", "[", "12", "]"}]}], ")"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "5", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "6", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "9", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "10", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"T", "[", "11", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"T", "[", "12", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "5", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "6", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"T", "[", "9", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"T", "[", "10", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"T", "[", "11", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"T", "[", "12", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"T", "[", "20", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"T", "[", "21", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"T", "[", "5", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"T", "[", "6", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"T", "[", "9", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"T", "[", "10", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "11", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"T", "[", "12", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"T", "[", "21", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"T", "[", "22", "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]ellin5pt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox["2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "8"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"double", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "/.", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"permutationsvariablesAll", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"s", "->", "\[Delta]"}], "}"}]}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", "1", ",", 
                 RowBox[{"Length", "[", "permutationsvariablesAll", "]"}]}], 
                "}"}]}], "]"}], "/.", 
             RowBox[{"sol\[Delta]", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "12"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"single", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "/.", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"permutationsvariablesAll", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"s", "->", "\[Delta]"}], "}"}]}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", "1", ",", 
                 RowBox[{"Length", "[", "permutationsvariablesAll", "]"}]}], 
                "}"}]}], "]"}], "/.", 
             RowBox[{"sol\[Delta]", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "15"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   RowBox[{"T", "[", "1", "]"}]}], "-", 
                  FractionBox[
                   RowBox[{"5", " ", 
                    RowBox[{"T", "[", "13", "]"}]}], "2"]}], ")"}], "/.", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"permutationsvariablesAll", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"s", "->", "\[Delta]"}], "}"}]}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"ii", ",", "1", ",", 
                 RowBox[{"Length", "[", "permutationsvariablesAll", "]"}]}], 
                "}"}]}], "]"}], "/.", 
             RowBox[{"sol\[Delta]", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ")"}]}], "/.", 
       "polarizationsT"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], 
         RowBox[{"t", "[", 
          RowBox[{"j_", ",", "k_"}], "]"}], 
         RowBox[{"t", "[", 
          RowBox[{"k_", ",", "l_"}], "]"}], 
         RowBox[{"t", "[", 
          RowBox[{"l_", ",", "m_"}], "]"}], 
         RowBox[{"t", "[", 
          RowBox[{"m_", ",", "i_"}], "]"}]}], ":>", 
        RowBox[{"\[ScriptCapitalA]", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], "]"}]}], 
       "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], 
        RowBox[{"t", "[", 
         RowBox[{"j_", ",", "k_"}], "]"}], 
        RowBox[{"t", "[", 
         RowBox[{"k_", ",", "i_"}], "]"}], 
        SuperscriptBox[
         RowBox[{"t", "[", 
          RowBox[{"l_", ",", "m_"}], "]"}], "2"]}], ":>", 
       RowBox[{
        RowBox[{"\[ScriptCapitalA]", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T", "[", "re_", "]"}], "\[RuleDelayed]", "re"}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7692466194228315`*^9, 3.7692466240881596`*^9}, {
  3.769246738109414*^9, 3.7692467433803945`*^9}, {3.769335514250252*^9, 
  3.7693355259280715`*^9}, {3.7693356969684744`*^9, 3.7693357050070276`*^9}, {
  3.7693357582320127`*^9, 3.7693357588351674`*^9}, {3.7693358028015924`*^9, 
  3.7693358720570126`*^9}, {3.769335960317809*^9, 3.769335964684454*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Five point function position", "Subsubsection",
 CellChangeTimes->{{3.7692454198422055`*^9, 3.7692454341935635`*^9}, {
   3.769245596994279*^9, 3.769245598601516*^9}, 3.769346219351582*^9}],

Cell[TextData[{
 "The five point function is expressed in terms of polarization variables A \
(see eq. 2.5). One can use the rule ruleAtot to transform it to the \
polarization variables t[i,j]= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     SubscriptBox["t", "i"], "\[CenterDot]", 
     SubscriptBox["t", "j"]}]}], TraditionalForm]]],
 "\[LineSeparator]"
}], "Text",
 CellChangeTimes->{{3.769245803031804*^9, 3.769245926773857*^9}, {
  3.769246778882042*^9, 3.7692468261169767`*^9}, {3.7692471085892425`*^9, 
  3.769247109294838*^9}}],

Cell[BoxData[
 RowBox[{"SetAttributes", "[", 
  RowBox[{"t", ",", "Orderless"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleAtot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalA]", "[", 
       RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{"j", ",", "k"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{"k", ",", "l"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{"l", ",", "m"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{"m", ",", "i"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalA]", "[", 
        RowBox[{"l_", ",", "m_"}], "]"}], "[", 
       RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{"j", ",", "k"}], "]"}], 
       RowBox[{"t", "[", 
        RowBox[{"k", ",", "i"}], "]"}], 
       SuperscriptBox[
        RowBox[{"t", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "2"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769245683795873*^9, 3.7692457016079617`*^9}, {
  3.7692457644179244`*^9, 3.7692457933743267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fivePointfunction", "/.", "ruleAtot"}], ";"}]], "Input",
 CellChangeTimes->{{3.769244819876423*^9, 3.7692448649809475`*^9}, {
   3.769244899010749*^9, 3.7692449014414406`*^9}, {3.7692461495096483`*^9, 
   3.7692461707754555`*^9}, {3.7692462173692365`*^9, 3.769246231311328*^9}, 
   3.769247084368828*^9}],

Cell[BoxData[
 RowBox[{"\[ScriptCapitalM]ellin5pt", "/.", "ruleAtot"}]], "Input",
 CellChangeTimes->{{3.7693360073435154`*^9, 3.7693360156046124`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conformal block functions", "Section",
 CellChangeTimes->{{3.7692471372021227`*^9, 3.7692471457128487`*^9}}],

Cell["\<\
We just give in this subsection the angular polynomial \[ScriptCapitalH] \
defined in the conformal block section. \
\>", "Text",
 CellChangeTimes->{{3.769346457533598*^9, 3.769346506488296*^9}}],

Cell[CellGroupData[{

Cell["Angular part", "Subsection",
 CellChangeTimes->{{3.769247264100219*^9, 3.7692472662788687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"J_", ",", "l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "J"], 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h", "-", "1"}], ",", "J"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"h", "-", "1"}], ",", "l"}], "]"}], 
      RowBox[{"J", "!"}], 
      RowBox[{"l", "!"}]}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"k", "+", "kk"}]], " ", 
              SuperscriptBox["2", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "k"}], "-", 
                RowBox[{"2", " ", "kk"}], "+", "m", "-", "nl"}]], "  ", 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "kk"}], "+", "l"}], ",", "mm"}], 
               "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"J", "!"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"l", "!"}], ")"}], "2"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "k"}], "]"}], " ", 
              RowBox[{"GegenbauerC", "[", 
               RowBox[{
                RowBox[{"l", "-", "mm", "-", "nl"}], ",", 
                RowBox[{
                 RowBox[{"-", "kk"}], "+", "\[Epsilon]"}], ",", "\[Xi]1"}], 
               "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "h"}], ",", 
                RowBox[{"J", "-", "k"}]}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "h"}], ",", 
                RowBox[{
                 RowBox[{"-", "kk"}], "+", "l"}]}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "J"}], "+", 
                 RowBox[{"2", " ", "k"}]}], ",", "nl"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"-", "m"}], ",", "nl"}], "]"}]}], " ", ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"J", ",", "m"}], "]"}], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"l", ",", 
                RowBox[{"l", "-", "nl"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"J", "-", 
                 RowBox[{"2", " ", "k"}]}], ")"}], "!"}], " ", 
              RowBox[{"k", "!"}], " ", 
              RowBox[{"kk", "!"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "kk"}], "+", "l"}], ")"}], "!"}], 
              " ", 
              RowBox[{"nl", "!"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "m"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "k", "-", "m", "+", "nl"}], "]"}]}], ")"}]}],
            ")"}], "*", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[Xi]3", "\[Xi]2"], ")"}], 
           RowBox[{"-", "mm"}]], "*", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "\[Xi]1"}], ")"}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "k"}], "-", "nl"}]], "*", 
          SuperscriptBox[
           RowBox[{"(", "\[Xi]3", ")"}], 
           RowBox[{
            RowBox[{"-", "2"}], "kk"}]], 
          SuperscriptBox["\[Xi]1", "J"], " ", 
          SuperscriptBox[
           RowBox[{"(", "\[Xi]3", ")"}], "l"]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"x12", ",", "x31"}], "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"sc", "[", 
             RowBox[{"x12", ",", "x13"}], "]"}]}]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"nl", ",", "0", ",", "m"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"mm", ",", "0", ",", 
             RowBox[{"l", "-", "nl"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["l", "2"], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["J", "2"], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
        "&"}]}], "//", "Normal"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769247272958618*^9, 3.769247308585721*^9}, {
  3.769247386632618*^9, 3.7692474012217526`*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1350, 674},
WindowMargins->{{-7, Automatic}, {Automatic, 2}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (September 9, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 548, 15, 63, "Section"],
Cell[CellGroupData[{
Cell[1153, 41, 302, 5, 34, "Subsubsection"],
Cell[1458, 48, 578, 13, 92, "Input"],
Cell[2039, 63, 1607, 47, 52, "Input"],
Cell[3649, 112, 9791, 275, 172, "Input"],
Cell[13443, 389, 9062, 264, 212, "Input"],
Cell[22508, 655, 1313, 36, 72, "Input"],
Cell[23824, 693, 1256, 35, 72, "Input"],
Cell[25083, 730, 10595, 317, 195, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35715, 1052, 302, 6, 34, "Subsubsection"],
Cell[36020, 1060, 674702, 16647, 70, "Input"],
Cell[710725, 17709, 16165, 473, 70, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[726927, 18187, 195, 2, 28, "Subsubsection"],
Cell[727125, 18191, 613, 16, 70, "Text"],
Cell[727741, 18209, 97, 2, 70, "Input"],
Cell[727841, 18213, 1220, 35, 70, "Input"],
Cell[729064, 18250, 339, 6, 70, "Input"],
Cell[729406, 18258, 151, 2, 70, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[729606, 18266, 114, 1, 63, "Section"],
Cell[729723, 18269, 205, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[729953, 18277, 102, 1, 43, "Subsection"],
Cell[730058, 18280, 5464, 149, 70, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


